PriMe: Per-Flow Network Measurement by Combining SRAM with DRAM

Network measurement is necessary to obtain an understanding of the network traffic and keep the network healthy. Flow-level measurement is widely used because it provides rich enough information while being resource efficient, in contrast to the traffic-level solutions like SNMP and packet-level solutions like tcpdump. Flow-level measurement requires to maintain a TFR for each active flow, and update the corresponding TFR when a packet arrives. In the scenario of high-speed networks, the processing time for each packet is only several or tens of nanoseconds, and there may be up to millions of concurrent active flows. Two requirements have to be met to be able to do flow-level measurement in this scenario, i.e., the memory size have to be large enough to maintain a TFR for each flow, and the access time of the memory have to be small enough to be able to update the TFR for each packet. Unfortunately, SRAM, which is fast enough, is expensive and there are limited amount available for the measurement tasks, while DRAM, which is large in capacity, is slow and cannot support the per-packet access. In this paper, we proposed a solution, PriMe, by combining SRAM with DRAM, overcoming the resource limitation by exporting TFRs to the DRAM when necessary, while enjoying the fast access of SRAM. We designed a peculiar algorithm to reduce the frequency of exporting TFRs to DRAM, as well as an algorithm to reduce the accesses of DRAM in aggregating the TFRs exported from SRAM.

==> figures/exp001/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':22}
matplotlib.rc('font', **font)


def parse_file(filename):
    cr_prime = []
    cr_normalhash = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split("\t")
            cr_prime.append(float(items[0]))
            cr_normalhash.append(float(items[1]))
    return cr_prime, cr_normalhash

if __name__ == "__main__":
    cr_prime, cr_normalhash = parse_file("./collision_rates.txt")

    plt.figure(1)
    plt.xticks(range(10), ("#1", "#2", "#3", "#4", "#5", "#6", "#7", "#8", "#9", "#10"))
    plt.ylim(0, 0.5)
    plt.plot(range(10), cr_prime, label = "PriMe", marker = "x", markersize=10)
    plt.plot(range(10), cr_normalhash, label = "TurboFlow", marker = "o", markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traces")
    plt.ylabel("Eviction Rate")
    plt.savefig("eviction_rate.eps", bbox_inches = "tight")
    plt.savefig("eviction_rate.png", bbox_inches = "tight")


==> figures/exp001/simulator.py <==
from mytools import utility
from mytools import OFD
import random

if __name__ == "__main__":
	memory = 2.0
	path = "/home/zongyi/network_trace/CAIDA/"
	filenames = []
	for i in range(1, 11):
		filename = path + "trace" + str(i) + ".txt"
		filenames.append(filename)
	n_lines = [22458659, 27574431, 27031328, 26730943, 27267874, 26613890, 26528054, 26677650, 27129436, 26604518]
	outfile = open("collision_rates.txt", "w")
	outfile.write("#OFD	OFD_CI	HashPipe	NormalHash\n")
	for i in range(10):
		filename = filenames[i]
		n_pkts = n_lines[i]
		collision_rates = []

		n_buckets = int(memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd = alg.n_collision
		collision_rates.append(str(n_collision_ofd/float(n_pkts)))

		n_buckets = int(memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD_CI(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd_ci = alg.n_collision
		collision_rates.append(str(n_collision_ofd_ci/float(n_pkts)))

		n_buckets = int(memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_HashPipe(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_hashpipe = alg.n_collision
		collision_rates.append(str(n_collision_hashpipe/float(n_pkts)))

		n_buckets = int(memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_NormalHash(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_normalhash = alg.n_collision
		collision_rates.append(str(n_collision_normalhash/float(n_pkts)))

		print collision_rates
		outfile.write("\t".join(collision_rates) + "\n")
	outfile.close()


==> figures/exp001/test.py <==
infile = open("/home/zongyi/network_trace/CAIDA/trace1.txt")
print len(infile)
infile.close()


==> figures/exp002/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':22}
matplotlib.rc('font', **font)


def parse_file(filename):
    cr_prime = []
    cr_normalhash = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split("\t")
            cr_prime.append(float(items[0]))
            cr_normalhash.append(float(items[1]))
    return cr_prime, cr_normalhash

if __name__ == "__main__":
    cr_prime, cr_normalhash = parse_file("./collision_rates.txt")

    plt.figure(1)
    plt.xticks(range(10), ("#1", "#2", "#3", "#4", "#5", "#6", "#7", "#8", "#9", "#10"))
    plt.ylim(0, 0.5)
    plt.plot(range(10), cr_prime, label = "PriMe", marker = "x", markersize=10)
    plt.plot(range(10), cr_normalhash, label = "TurboFlow", marker = "o", markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Traces")
    plt.ylabel("Eviction Rate")
    plt.savefig("eviction_rate.eps", bbox_inches = "tight")
    plt.savefig("eviction_rate.png", bbox_inches = "tight")


==> figures/exp002/simulator.py <==
from mytools import utility
from mytools import OFD
import random

if __name__ == "__main__":
	memory = 2.0
	path = "/home/zongyi/network_trace/HGC/"
	filenames = []
	for i in range(1, 11):
		filename = path + "trace" + str(i) + ".txt"
		filenames.append(filename)
	n_lines = [10314013, 10349753, 10308838, 10284767, 10326758, 10349150, 10288650, 10304861, 10274171, 10255910]
	outfile = open("collision_rates.txt", "a")
	outfile.write("#OFD	OFD_CI	HashPipe	NormalHash\n")
	for i in range(4, 10):
		filename = filenames[i]
		n_pkts = n_lines[i]
		collision_rates = []

		n_buckets = int(memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd = alg.n_collision
		collision_rates.append(str(n_collision_ofd/float(n_pkts)))

		n_buckets = int(memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD_CI(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd_ci = alg.n_collision
		collision_rates.append(str(n_collision_ofd_ci/float(n_pkts)))

		n_buckets = int(memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_HashPipe(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_hashpipe = alg.n_collision
		collision_rates.append(str(n_collision_hashpipe/float(n_pkts)))

		n_buckets = int(memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_NormalHash(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_normalhash = alg.n_collision
		collision_rates.append(str(n_collision_normalhash/float(n_pkts)))

		print collision_rates
		outfile.write("\t".join(collision_rates) + "\n")
	outfile.close()


==> figures/exp002/test.py <==
import re
from mytools import utility
line = "hello, [world] good [ok]."
print line
line = re.sub(r"\[([^\[\]])*\]", "", line)
print line
exit()
with open("/home/zongyi/network_trace/HGC/trace1.txt", "r") as f:
	for line in f:
#		print line
		line = line.decode("utf-8", errors = "ignore").strip()
		continue
		items = line.split(" ")
		items = utility.sift_list(items)
		print items
		print utility.locate_item_in_list(items, u"\u2192")
		print [str(items[2]), items[4], items[5], items[7], items[9]]
		exit()
		line = line.replace(u"\u2192", "to")
		items = line.split(" ")
		items = utility.sift_list(items)
		if False == utility.is_ip_add(items[2]) or False == utility.is_ip_add(items[4]):
			print line,


==> figures/exp002/test2.py <==
1   0.000000 221.127.126.201 → 123.194.164.216 TCP 1494 80 → 1931 [ACK] Seq=1 Ack=1 Win=15936 Len=1440[Packet size limited during capture]

 → 


==> figures/exp003/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':22}
matplotlib.rc('font', **font)


def parse_file(filename):
    memory = []
    cr_prime = []
    cr_normalhash = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split("\t")
            memory.append(float(items[0]))
            cr_prime.append(float(items[1]))
            cr_normalhash.append(float(items[2]))
    return memory, cr_prime, cr_normalhash

if __name__ == "__main__":
    memory, cr_prime, cr_normalhash = parse_file("./collision_rates.txt")

    plt.figure(1)
    plt.ylim(0, 0.5)
    plt.plot(memory, cr_prime, label = "PriMe", marker = "x", markersize=10)
    plt.plot(memory, cr_normalhash, label = "TurboFlow", marker = "o", markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Memory/MB")
    plt.ylabel("Eviction Rate")
    plt.savefig("eviction_rate.eps", bbox_inches = "tight")
    plt.savefig("eviction_rate.png", bbox_inches = "tight")


==> figures/exp003/simulator.py <==
from mytools import utility
from mytools import OFD
import random

if __name__ == "__main__":
	memory = 2.0
	filename = "/home/zongyi/network_trace/CAIDA/trace1.txt"
	n_pkts = 22458659
	outfile = open("collision_rates.txt", "w")
	outfile.write("#memory	OFD	OFD_CI	HashPipe	NormalHash\n")
	for memory in range(1, 21):
		collision_rates = [str(0.2*memory)]

		n_buckets = int(0.2*memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd = alg.n_collision
		collision_rates.append(str(n_collision_ofd/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD_CI(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd_ci = alg.n_collision
		collision_rates.append(str(n_collision_ofd_ci/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_HashPipe(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_hashpipe = alg.n_collision
		collision_rates.append(str(n_collision_hashpipe/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_NormalHash(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_normalhash = alg.n_collision
		collision_rates.append(str(n_collision_normalhash/float(n_pkts)))

		print collision_rates
		outfile.write("\t".join(collision_rates) + "\n")
	outfile.close()


==> figures/exp003/test.py <==
infile = open("/home/zongyi/network_trace/CAIDA/trace1.txt")
print len(infile)
infile.close()


==> figures/exp004/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':22}
matplotlib.rc('font', **font)


def parse_file(filename):
    memory = []
    cr_prime = []
    cr_normalhash = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split("\t")
            memory.append(float(items[0]))
            cr_prime.append(float(items[1]))
            cr_normalhash.append(float(items[2]))
    return memory, cr_prime, cr_normalhash

if __name__ == "__main__":
    memory, cr_prime, cr_normalhash = parse_file("./collision_rates.txt")

    plt.figure(1)
    plt.ylim(0, 0.5)
    plt.plot(memory, cr_prime, label = "PriMe", marker = "x", markersize=10)
    plt.plot(memory, cr_normalhash, label = "TurboFlow", marker = "o", markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Memory/MB")
    plt.ylabel("Eviction Rate")
    plt.savefig("eviction_rate.eps", bbox_inches = "tight")
    plt.savefig("eviction_rate.png", bbox_inches = "tight")


==> figures/exp004/simulator.py <==
from mytools import utility
from mytools import OFD
import random

if __name__ == "__main__":
	filename = "/home/zongyi/network_trace/HGC/trace1.txt"
	n_pkts = 10314013
	outfile = open("collision_rates.txt", "w")
	outfile.write("#memory	OFD	OFD_CI	HashPipe	NormalHash\n")
	for memory in range(1, 21):
		collision_rates = [str(0.2*memory)]

		n_buckets = int(0.2*memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd = alg.n_collision
		collision_rates.append(str(n_collision_ofd/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/18)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_OFD_CI(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_ofd_ci = alg.n_collision
		collision_rates.append(str(n_collision_ofd_ci/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_HashPipe(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_hashpipe = alg.n_collision
		collision_rates.append(str(n_collision_hashpipe/float(n_pkts)))

		n_buckets = int(0.2*memory*1024*1024/17)
		fileObj = utility.PcapFileObj(filename)
		alg = OFD.sim_NormalHash(n_buckets)
		for i in range(n_pkts):
			pkt = fileObj.get_pkt()
			alg.insert_pkt(pkt)
		n_collision_normalhash = alg.n_collision
		collision_rates.append(str(n_collision_normalhash/float(n_pkts)))

		print collision_rates
		outfile.write("\t".join(collision_rates) + "\n")
	outfile.close()


==> figures/exp004/test.py <==
infile = open("/home/zongyi/network_trace/CAIDA/trace1.txt")
print len(infile)
infile.close()


==> figures/exp018/plot.py <==
import matplotlib.pyplot as plt
import matplotlib
import matplotlib
import np
from matplotlib.patches import Ellipse

font = {'size':22}
matplotlib.rc('font', **font)


def parse_file(filename):
    memory = []
    n_exports = []
    n_aggre = []
    n_fr = []
    with open(filename, "r") as f:
        for line in f:
            if "#" == line[0]:
                continue
            items = line.split("\t")
            memory.append(float(items[0]))
            n_exports.append(int(items[1]))
            n_aggre.append(int(items[2]))
            n_fr.append(int(items[3]))
    return memory, n_exports, n_aggre, n_fr

if __name__ == "__main__":
    n_pkts = 5000000
    n_real_fr_hgc = 526153
    n_real_fr_caida = 302675

    memory, n_exports, n_aggre, n_fr = parse_file("./caida_results.txt")
    caida_aggre_rate = []
    caida_redundancy = []
    for i in range(len(n_aggre)):
        caida_aggre_rate.append(n_aggre[i]/float(n_pkts))
        caida_redundancy.append(1.0 - float(n_real_fr_caida)/n_fr[i])
    memory, n_exports, n_aggre, n_fr = parse_file("./hgc_results.txt")
    hgc_aggre_rate = []
    hgc_redundancy = []
    for i in range(len(n_aggre)):
        hgc_aggre_rate.append(n_aggre[i]/float(n_pkts))
        hgc_redundancy.append(1.0 - float(n_real_fr_hgc)/n_fr[i])

    print("hgc_redundancy:")
    print(hgc_redundancy)
    print("caida_redundancy:")
    print(caida_redundancy)

    print("hgc_aggre_rate:")
    print(hgc_aggre_rate)
    print("caida_aggre_rate:")
    print(caida_aggre_rate)

    plt.figure(1)
#    plt.xticks(range(10), ("#1", "#2", "#3", "#4", "#5", "#6", "#7", "#8", "#9", "#10"))
    plt.ylim(0, 0.5)
    plt.plot(memory, caida_aggre_rate, label="CAIDA", marker = "x", markersize=10)
    plt.plot(memory, hgc_aggre_rate, label="HGC", marker = "o", markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Memory")
    plt.ylabel("Aggregation Rate")
    plt.savefig("aggregation_rate.eps", bbox_inches = "tight")
    plt.savefig("aggregation_rate.png", bbox_inches = "tight")

    plt.figure(2)
    plt.ylim(0, 1.0)
    plt.plot(memory, caida_redundancy, label="CAIDA", marker='x', markersize=10)
    plt.plot(memory, hgc_redundancy, label="HGC", marker='o', markersize=10)
    plt.legend(bbox_to_anchor=(0.0, 1.02, 1.0, 0.102), loc = 3, ncol = 2, mode = "expand", borderaxespad = 0.0)
    plt.xlabel("Memory")
    plt.ylabel("Redundancy")
    plt.savefig("redundancy.eps", bbox_inches = "tight")
    plt.savefig("redundancy.png", bbox_inches = "tight")

